Fast Quantized Average Consensus over Static and Dynamic Directed Graphs

In this paper we study the distributed average consensus problem in multi-agent systems with directed communication links that are subject to quantized information flow. Specifically, we present and analyze a distributed averaging algorithm which operates exclusively with quantized values (i.e., the information stored, processed and exchanged between neighboring agents is subject to deterministic uniform quantization) and relies on event-driven updates (e.g., to reduce energy consumption, communication bandwidth, network congestion, and/or processor usage). The main idea of the proposed algorithm is that each node (i) models its initial state as two quantized fractions which have numerators equal to the node's initial state and denominators equal to one, and (ii) transmits one fraction randomly while it keeps the other stored. Then, every time it receives one or more fractions, it averages their numerators with the numerator of the fraction it stored, and then transmits them to randomly selected out-neighbors. We characterize the properties of the proposed distributed algorithm and show that its execution, on any static and strongly connected digraph, allows each agent to reach in finite time a fixed state that is equal (within one quantisation level) to the average of the initial states. We extend the operation of the algorithm to achieve finite-time convergence in the presence of a dynamic directed communication topology subject to some connectivity conditions. Finally, we provide examples to illustrate the operation, performance, and potential advantages of the proposed algorithm. We compare against state-of-the-art quantized average consensus algorithms and show that our algorithm's convergence speed significantly outperforms most existing protocols.

==> Figures/Det Example/matlab/Quantized_Mass_Splitting_Broadcasting_WORKING_V2_FAST.m <==
close all
clear all
clc

%largeconstant=10^10                %%% WORK ALSO FOR RING
connectivity=0.4;                   
nodes=20;
iter=15;

Ad = zeros(nodes,nodes);

for i=1:nodes
    for j=1:nodes
        if rand()>connectivity
            Ad(i,j)=1;              % AD - Adjacency Martix
        end
    end
end

for i=1:nodes
    Ad(i,i)=0;
end


y0=randi(50,nodes,1);
z0=ones(nodes,1);
y=y0;
z=z0;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%   - RING
% Ad = zeros(nodes,nodes);
% 
% for i=1:nodes-1
%     Ad(i+1,i)=1;
%     Ad(i,i)=1;
% end
% Ad(1,nodes)=1;
% Ad(nodes,nodes)=1;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 Ad = [0 0 1 0; 1 0 1 0; 1 0 0 1; 0 1 0 0];      % Example plot
 nodes = 4;
 y0 = [5; 3; 7; 2];
 z0 = [1; 1; 1; 1];
 y=y0;
 z=z0;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


transm_z = zeros(nodes,nodes);
transm_y = zeros(nodes,nodes);



initial_aver = sum(y0)/sum(z0);

first = [];


nodes_states_y = y0;
nodes_states_z = z0;


passes = ones(nodes,1);


first_max = [];
first_min = [];


Deg = sum(Ad); 


nonz = zeros(1,nodes);


y = y*2*max(Deg)
z = z*2*max(Deg)


for k=1:iter
    k
    Ad_y = zeros(nodes,nodes);
    Ad_z = zeros(nodes,nodes);
    for j=1:nodes
        if (floor(z(j)/2) >= Deg(j))
            j
            nodes_states_y(j) = round(y(j)/z(j));
            aa_y = round(y(j)/z(j));
            aa_z = floor(floor(z(j)/2)/Deg(j));
            y_is = aa_y*aa_z
            z_is = aa_z
            Ad_y(:,j) = (aa_z*aa_y)*Ad(:,j);
            Ad_z(:,j) = aa_z*Ad(:,j);
            z(j) = z(j) - sum(Ad_z(:,j));
            y(j) = y(j) - sum(Ad_y(:,j));
        end
    end
    
    for j=1:nodes
        y(j) = y(j) + sum(Ad_y(j,:));
        z(j) = z(j) + sum(Ad_z(j,:));
    end
    y
    z
    first = [first; (nodes_states_y)'];
    nodes_states_y
end
    
    
            

y
z


figure(2)
plot(first)

C_average = nodes_states_y./nodes_states_z


initial_aver 

title('Quantized Average Consensus via Mass Splitting','FontWeight','Normal')




